Fast Algorithms for Spiking Neural Network Simulation with FPGAs

Using OpenCL-based high-level synthesis, we create a number of spiking neural network (SNN) simulators for the Potjans-Diesmann cortical microcircuit for a high-end Field-Programmable Gate Array (FPGA). Our best simulators simulate the circuit 25\% faster than real-time, require less than 21 nJ per synaptic event, and are bottle-necked by the device's on-chip memory. Speed-wise they compare favorably to the state-of-the-art GPU-based simulators and their energy usage is lower than any other published result. This result is the first for simulating the circuit on a single hardware accelerator. We also extensively analyze the techniques and algorithms we implement our simulators with, many of which can be realized on other types of hardware. Thus, this article is of interest to any researcher or practitioner interested in efficient SNN simulation, whether they target FPGAs or not.

==> mylex.py <==
import keyword
from pygments.lexer import DelegatingLexer, RegexLexer, include, \
    bygroups, using, default, words, combined, this
from pygments.lexers.python import PythonLexer
from pygments.token import Text, Comment, Operator, Keyword, Name, String, \
    Number, Punctuation, Generic, Other, Error, Whitespace
from pygments import unistring as uni

__all__ = ['MyLexer']

class MyLexer(RegexLexer):
    name = 'Python'
    aliases = ['mylexer']

    uni_name = "[%s][%s]*" % (uni.xid_start, uni.xid_continue)

    def innerstring_rules(ttype):
        return [
            # the old style '%s' % (...) string formatting (still valid in Py3)
            (r'%(\(\w+\))?[-#0 +]*([0-9]+|[*])?(\.([0-9]+|[*]))?'
             '[hlL]?[E-GXc-giorsaux%]', String.Interpol),
            # the new style '{}'.format(...) string formatting
            (r'\{'
             r'((\w+)((\.\w+)|(\[[^\]]+\]))*)?'  # field name
             r'(\![sra])?'                       # conversion
             r'(\:(.?[<>=\^])?[-+ ]?#?0?(\d+)?,?(\.\d+)?[E-GXb-gnosx%]?)?'
             r'\}', String.Interpol),

            # backslashes, quotes and formatting signs must be parsed one at a time
            (r'[^\\\'"%{\n]+', ttype),
            (r'[\'"\\]', ttype),
            # unhandled string formatting sign
            (r'%|(\{{1,2})', ttype)
            # newlines are an error (use "nl" state)
        ]

    tokens = {
        'root': [
            (r'\n', Whitespace),
            (r'^(\s*)([rRuUbB]{,2})("""(?:.|\n)*?""")',
             bygroups(Whitespace, String.Affix, String.Doc)),
            (r"^(\s*)([rRuUbB]{,2})('''(?:.|\n)*?''')",
             bygroups(Whitespace, String.Affix, String.Doc)),
            (r'#.*$', Comment.Single),
            (r'\\\n', Text),
            (r'\\', Text),
            include('keywords'),
            include('soft-keywords'),
            (r'(def)((?:\s|\\\s)+)', bygroups(Keyword, Text), 'funcname'),
            #(r'(class)((?:\s|\\\s)+)', bygroups(Keyword, Text), 'classname'),
            include('expr'),
        ],
        'expr': [
            ("([uU]?)(')", bygroups(String.Affix, String.Single),
             combined('stringescape', 'sqs')),
            ("([uU]?)({)", bygroups(String.Affix, String.Single),
             combined('stringescape', 'pseudo')),

            (r'[^\S\n]+', Text),
            include('numbers'),
            (r'!=|==|<<|>>|:=|[-~+/*%=<>&^|.]', Operator),
            (r'[]{}:(),;[]', Punctuation),
            (r'(in|is|and|or|not)\b', Keyword),
            include('expr-keywords'),
            include('builtins'),
            include('magicfuncs'),
            include('name'),
        ],
        'expr-inside-fstring': [
            (r'[{([]', Punctuation, 'expr-inside-fstring-inner'),
            # without format specifier
            (r'(=\s*)?'         # debug (https://bugs.python.org/issue36817)
             r'(\![sraf])?'     # conversion
             r'\}', String.Interpol, '#pop'),
            # with format specifier
            # we'll catch the remaining '}' in the outer scope
            (r'(=\s*)?'         # debug (https://bugs.python.org/issue36817)
             r'(\![sraf])?'     # conversion
             r':', String.Interpol, '#pop'),
            (r'\s+', Whitespace),  # allow new lines
            include('expr'),
        ],
        'expr-inside-fstring-inner': [
            (r'[{([]', Punctuation, 'expr-inside-fstring-inner'),
            (r'[])}]', Punctuation, '#pop'),
            (r'\s+', Whitespace),  # allow new lines
            include('expr'),
        ],
        'expr-keywords': [
            # Based on https://docs.python.org/3/reference/expressions.html
            (words((
                'async for', 'await', 'else', 'for', 'if', 'lambda',
                'yield', 'yield from'), suffix=r'\b'),
             Keyword),
            (words(('True', 'False', 'None'), suffix=r'\b'), Keyword.Constant),
        ],
        'keywords': [
            (words((
                'assert', 'atomic', 'parfor', 'async', 'await', 'break', 'continue', 'del', 'elif',
                'else', 'except', 'finally', 'for', 'global', 'if', 'lambda',
                'pass', 'raise', 'nonlocal', 'return', 'try', 'while', 'yield',
                'yield from', 'as', 'with'), suffix=r'\b'),
             Keyword),
            (words(('True', 'False', 'None'), suffix=r'\b'), Keyword.Constant),
        ],
        'soft-keywords': [
            # `match`, `case` and `_` soft keywords
            (r'(^[ \t]*)'              # at beginning of line + possible indentation
             r'(match|case)\b'         # a possible keyword
             r'(?![ \t]*(?:'           # not followed by...
             r'[:,;=^&|@~)\]}]|(?:' +  # characters and keywords that mean this isn't
                                       # pattern matching (but None/True/False is ok)
             r'|'.join(k for k in keyword.kwlist if k[0].islower()) + r')\b))',
             bygroups(Text, Keyword), 'soft-keywords-inner'),
        ],
        'soft-keywords-inner': [
            # optional `_` keyword
            (r'(\s+)([^\n_]*)(_\b)', bygroups(Whitespace, using(this), Keyword)),
            default('#pop')
        ],
        'builtins': [
            (words((
                '__import__', 'abs', 'aiter', 'all', 'any', 'bin', 'bool', 'bytearray',
                'breakpoint', 'bytes', 'callable', 'chr', 'classmethod', 'compile',
                'complex', 'delattr', 'dict', 'dir', 'divmod', 'enumerate', 'eval',
                'filter', 'format', 'frozenset', 'getattr', 'globals',
                'hasattr', 'hash', 'hex', 'id', 'input', 'isinstance',
                'issubclass', 'iter', 'list', 'locals', 'map', 'max',
                'memoryview', 'min', 'next', 'object', 'oct', 'open', 'ord', 'pow',
                'property', 'repr', 'reversed', 'round', 'set',
                'setattr', 'slice', 'sorted', 'staticmethod', 'str', 'sum', 'super',
                'tuple', 'type', 'vars'), prefix=r'(?<!\.)', suffix=r'\b'),
             Name.Builtin),
            (r'(?<!\.)(self|Ellipsis|NotImplemented|cls)\b', Name.Builtin.Pseudo),
        ],
        'magicfuncs': [
            (words((
                '__abs__', '__add__', '__aenter__', '__aexit__', '__aiter__',
                '__and__', '__anext__', '__await__', '__bool__', '__bytes__',
                '__call__', '__complex__', '__contains__', '__del__', '__delattr__',
                '__delete__', '__delitem__', '__dir__', '__divmod__', '__enter__',
                '__eq__', '__exit__', '__float__', '__floordiv__', '__format__',
                '__ge__', '__get__', '__getattr__', '__getattribute__',
                '__getitem__', '__gt__', '__hash__', '__iadd__', '__iand__',
                '__ifloordiv__', '__ilshift__', '__imatmul__', '__imod__',
                '__imul__', '__index__', '__init__', '__instancecheck__',
                '__int__', '__invert__', '__ior__', '__ipow__', '__irshift__',
                '__isub__', '__iter__', '__itruediv__', '__ixor__', '__le__',
                '__len__', '__length_hint__', '__lshift__', '__lt__', '__matmul__',
                '__missing__', '__mod__', '__mul__', '__ne__', '__neg__',
                '__new__', '__next__', '__or__', '__pos__', '__pow__',
                '__prepare__', '__radd__', '__rand__', '__rdivmod__', '__repr__',
                '__reversed__', '__rfloordiv__', '__rlshift__', '__rmatmul__',
                '__rmod__', '__rmul__', '__ror__', '__round__', '__rpow__',
                '__rrshift__', '__rshift__', '__rsub__', '__rtruediv__',
                '__rxor__', '__set__', '__setattr__', '__setitem__', '__str__',
                '__sub__', '__subclasscheck__', '__truediv__',
                '__xor__'), suffix=r'\b'),
             Name.Function.Magic),
        ],
        'numbers': [
            (r'(\d(?:_?\d)*\.(?:\d(?:_?\d)*)?|(?:\d(?:_?\d)*)?\.\d(?:_?\d)*)'
             r'([eE][+-]?\d(?:_?\d)*)?', Number.Float),
            (r'\d(?:_?\d)*[eE][+-]?\d(?:_?\d)*j?', Number.Float),
            (r'0[oO](?:_?[0-7])+', Number.Oct),
            (r'0[bB](?:_?[01])+', Number.Bin),
            (r'0[xX](?:_?[a-fA-F0-9])+', Number.Hex),
            (r'\d(?:_?\d)*', Number.Integer),
        ],
        'name': [
            (r'@' + uni_name, Name.Decorator),
            (r'@', Operator),  # new matrix multiplication operator
            (uni_name, Name),
        ],
        'funcname': [
            include('magicfuncs'),
            (uni_name, Name.Function, '#pop'),
            default('#pop'),
        ],
        'stringescape': [
            (r'\\(N\{.*?\}|u[a-fA-F0-9]{4}|U[a-fA-F0-9]{8})', String.Escape),
        ],
        'strings-single': innerstring_rules(String.Single),
        'sqs': [
            (r"'", String.Single, '#pop'),
            include('strings-single')
        ],
        'pseudo' : [
            (r"{", String.Single, '#pop'),
            include('strings-single')
        ],
    }

    def analyse_text(text):
        return shebang_matches(text, r'pythonw?(3(\.\d)?)?') or \
            'import ' in text[:1000]

